Three decompositions of symmetric tensors have similar condition numbers

We relate the condition numbers of computing three decompositions of symmetric tensors: the canonical polyadic decomposition, the Waring decomposition, and a Tucker-compressed Waring decomposition. Based on this relation we can speed up the computation of these condition numbers by orders of magnitude

==> anc/cond_waring.jl <==
using LinearAlgebra

"""
    waringCondition(A, D=3)

The condition number of the Waring decomposition ``(A[:,j]^D)_{j=1}^R``.
"""
WaringCondition(A, D=3) = inv(svdvals(TerraciniMatrix(compress(A), D))[end])

"""
    TerraciniMatrix(A, D=3)

Returns the Terracini matrix of the Waring decomposition ``(A[:,j]^D)_{j=1}^R``
"""
function TerraciniMatrix(A, D=3)
    (n, R) = size(A)
    T = similar(A, (n^D, R*n))
    for j = axes(A, 2)
        VeroneseTangentSpace!(view(T, :, (j-1)*n+1:j*n), A[:,j], D)
    end
    T
end

"""
    VeroneseTangentSpace!(T, a, D=3)

Fill the columns of `T` with an orthonormal basis for the tangent space to the Veronese
variety at `a^D`.
"""
function VeroneseTangentSpace!(T, a, D=3)
    Q = (qr(a).Q * LinearAlgebra.I) # complete a to orthonormal basis
    a = Q[:,1] # normalisation
    U = Q[:,2:end]
    fill!(T, zero(eltype(a)))
	T[:,1] = kron(ntuple(_ -> a, D)...)
	for d = 1:D
		T[:,2:end] += kron(ntuple(d′ -> d′ == d ? U : a, D)...)
	end
	T[:,2:end] *= 1/√D
	T
end

"""
    compress(A)

If `A` has full row rank, this returns `A`. Otherwise, this returns a matrix `B` so that
`QB = A` for some matrix `Q` with orthonormal columns and the rank of `B` is one less than
its number of rows.
"""
function compress(A)
    U, Σ, V = svd(A)
    r = rank(Diagonal(Σ))
    r == size(A, 1) && return A
    B = vcat(Diagonal(Σ[1:r]) * V[:,1:r]', zeros(eltype(A), 1, size(A,2)))
end

